Log-concavity for partitions without sequences

We prove log-concavity for the function counting partitions without sequences. We use an exact formula for a mixed-mock modular form of weight zero, explicit estimates on modified Kloosterman sums and analytic techniques. Finally, we establish the higher Tur\'an inequalities in an asymptotic form of the aforementioned partition function using a well established criterion of Griffin, Ono, Rolen, and Zagier on the zeros of Jensen polynomials.

==> anc/verifications.sage <==
#--------------------------------------------------------#
#| Author: Lukas Mauth.                                  #
#|                                                       #
#| This file contains code for the software SageMath.    #
#| (https://www.sagemath.org/)                           #
#|                                                       #  
#| This code runs in SageMath Version 10.5.              #    
#|------------------------------------------------------ #

# This file provides code to check all tables in the proof of Theorem 3.1, displays (3.14), (4.7) including the table given in the article,
# as well as the finitely many checks of log-concavity mentioned at the end of the proof of Theorem 4.1.

# This file contains two big sections. First "Initialization of variables and algrotithms" where we define all the necessary variables
# and functions. The second section "Running Checks" is where the checks are actually done. If one just wants to verify the claims
# presented in the article we recommend to jump to this section directly.

# We thank Ben Kane, Matthias Storzer and Caner Nazaroglu for sharing their knowledge on memoization to make
# certain algorithms faster.

# We thank Steven Charlton, Caner Nazaroglu, and Jan-Willem van Ittersum for provided feedback on the final code.

# We thank William Craig, Andreas Mono and Joshua Males for general adivce for Sage. The author thanks
# William Craig in particular who shared an example of code from one of his projects with the author
# in which he computes a large number of Fourier coefficients in Sage with different optimizations.

#-----------------------------------------------
#| Initialization of variables and algrotithms |
#-----------------------------------------------



#|-----------------------------Code for the tables in the proof of Theorem 3.1------------------------------#




from sage.symbolic.integration.integral import definite_integral

# Define functions f and h(x,k).
n=var('n')
f(x)= 4*cos(-pi/6)*(cosh(-pi*sqrt(1/18)*1/sqrt(3)*x))/(cos(2*-pi/6) + cosh(-2*pi*sqrt(1/18)*1/sqrt(3)*x))
h(x,k)=f(sqrt(1-(1-x^2)^2))*(1-x^2)^(3/2-k)/(sqrt(-x^2+2))

# Calculates the rescaled Gaussian integrals.
def gaussian(l):
    return 1/2*definite_integral(x^l*e^(-((2*pi)/3)*sqrt(n)*x^2),x,-Infinity,infinity)

# Calculates the \ell-th taylor coefficients of h(x,k).
def taylorcoefficient(k,l):
    return h(x,k).taylor(x,0,l+1).list()[l]

# Calculates k-th coefficient in expansion of Bessel function.
def a(k):
    return (-1)^k*(gamma(-1/2 + k)/gamma(-1/2)*gamma(3/2 + k)/gamma(3/2))/(2^k*factorial(k))

# Calculates b_{k,\ell}.
def b(k,l):
    return pi/(18*sqrt(6))*sqrt(2/pi)*(-1)^k*a(k)/((2*pi/3)^(k+1/2))*taylorcoefficient(k,l)

# Calculates c_k.
def c(k):
    def m(k):
        if k in [0,1]:
            return (25/16)^(3/2-k)
        else:
            return (7/16)^(3/2-k)

    return 2*(4/3)^(7-2*k)*(4*cos(pi/6)*e^(sqrt(3/2)*pi*41/256))/(1/2+cos(1/8*sqrt(41/6)*pi))*m(k)*pi/(18*sqrt(6))*sqrt(2/pi)*(-1)^k*a(k)/((2*pi/3)^(k+1/2))

# Calculates G(k)
def g(k):
    s = 0;
    for l in range(0,8-2*k):
        s += b(k,l)/(n^(k/2+3/4))*gaussian(l)
    return s

def show_values_g():
    print(f"-----\n Showing G(k) values.\n-----\n\n")
    for k in range(0,4):
        print(f"G(k) k:{k} \n\ncoeff: {g(k).simplify(algorithm='sympy')}\n\n")

# Calculates mu_{k,\ell} for \ell from 0 to 7-2k.
def mu_value(k):
    s=0
    for l in range(0,8-2*k):
        s += abs(b(k,l))/(n^(k/2+3/4))*definite_integral(x^l,x,1/4,1)
    return s

# Calculates lambda_{k,\ell} for \ell from 0 to 7-2k.
def lambda_value(k):
    s=0
    for l in range(0,8-2*k):
        s += e^(((2*pi)/3)*sqrt(n))*abs(b(k,l))/(n^(k/2+3/4))*definite_integral(x^l*e^(-((2*pi)/3)*sqrt(n)*x),x,1,infinity)
    return s

# Shows all lambda_{k,\ell} for 0 <= k <= 3.
def show_lambda_values():
    for k in range(0,4):
        print(f"-----\n Showing lambda values for k = {k}.\n-----\n\n")
        coeffs = lambda_value(k).coefficients()
        coeffs.reverse()
        for l, coeff in enumerate(coeffs):
            print(f"Lambda k:{k} l:{l} power :f{coeff[1]}\n\ncoeff: {coeff[0].simplify(algorithm='sympy')}\n\n")

# Shows all mu_{k,\ell} for 0 <= k <= 3.
def show_mu_values():
    print(f"-----\n Showing mu values.\n-----\n\n")
    for k in range(0,4):
        print(f"mu k:{k} \n\ncoeff: {mu_value(k).simplify(algorithm='sympy')}\n\n")

# Established the claimed upper bound of the terms coming from g_1.
def add_up_values_g1():
    s = 0
    for k in range(0,4):
        for l in range(0,8-2*k):
            s += abs(b(k,l))*definite_integral(x^l,x,1/4,1)
        coeffs = lambda_value(k).coefficients()
        for coeff in coeffs:
            s += coeff[0]
    print(f"-----\n The constant coming from g_1 can be chosen bigger than : {numerical_approx(s)}.\n-----\n\n")

# Calculates g_2(k,n).
def g2(k):
    return abs(c(k))/(n^(k/2+3/4))*gaussian(8-2*k)

# Shows all g2(k,n) for 0 <= k <= 3.
def show_values_g2():
    print(f"-----\n Showing g_2(k,n) values.\n-----\n\n")
    for k in range(0,4):
        print(f"g_2(k,n) k:{k} \n\ncoeff: {g2(k).simplify(algorithm='sympy')}\n\n")

# Established the claimed upper bound of the terms coming from g_2.
def add_up_values_g2():
    s=0
    for k in range(0,4):
        s+= abs(c(k))*1/2*definite_integral(x^(8-2*k)*e^(-((2*pi)/3)*sqrt(1)*x^2),x,-Infinity,infinity)
    print(f"-----\n The constant coming from g_2 can be chosen bigger than : {numerical_approx(s)}.\n-----\n\n")

def show_tables_theorem_3_1():
    show_values_g()
    show_mu_values()
    show_lambda_values()
    add_up_values_g1()
    show_values_g2()
    add_up_values_g2()





#|-----------------------------Code for display (4.7) including the table given in the appendix------------------------------#





# We first define the coefficients for the asymptotic expansion of p_2(n).
a_1 = 1/(4*sqrt(3))
a_2 = 1/(18*sqrt(2))
a_3 = -(3*sqrt(3))/(64*pi)
a_4 = -(324+5*pi^2)/(3888*sqrt(2)*pi)
a_5 = -(45*sqrt(3))/(2048*pi^2)
a_6 = (1080+17*pi^2)/(186624*sqrt(2))
a_7 = -(945*sqrt(3))/(32768*pi^3)
a_8 = -(349920 + 33048*pi^2 + 455*pi^4)/(40310784*sqrt(2)*pi)
a_9 = -(127575*sqrt(3))/(2097152*pi^4)

main_term_coeffs=[a_1,a_2,a_3,a_4,a_5,a_6,a_7,a_8,a_9]

# We implement the asymptotic expansion for p_2(n).
def mathcal_p_approx(n):
    s = 0
    for k in range(1,10):
        s += main_term_coeffs[k-1]*n^(-(k+2)/4)
    return s

# We define the coefficients for the asymptotic expansion of p_2(n+1) and p_2(n-1).
# The parameter s should be chosen as {1,-1} depending on whether one wants to compute.
# p_2(n+1) or p_2(n-1), respectively.

b_5(s) = sqrt(3)*(-s*128*pi^2-45)/(2048*pi^2)
b_6(s) = (1080-s*10368+17*pi^2)/(186624*sqrt(2))
b_7(s) = 15*sqrt(3)*(s*128*pi^2-63)/(32768*pi^3)
b_8(s) = -(349920-s*5038848+(33048-s*77760)*pi^2+455*pi^4)/(40310784*sqrt(2)*pi)
b_9(s) = 7*sqrt(3)*(-18225+s*11520*pi^2+16384*pi^4)/(2097152*pi^4)

shifted_main_term_coeffs_plus = main_term_coeffs[:4] + [b_5(1),b_6(1),b_7(1),b_8(1),b_9(1)]
shifted_main_term_coeffs_minus = main_term_coeffs[:4] + [b_5(-1),b_6(-1),b_7(-1),b_8(-1),b_9(-1)]

# We implement the asymptotic expansion for the shifted p_2(n).
def mathcal_p_shifted_approx(sign, n):
    s = 0
    for k in range(1,10):
        if sign == 1:
            s += shifted_main_term_coeffs_plus[k-1]*n^(-(k+2)/4)
        else:
            s += shifted_main_term_coeffs_minus[k-1]*n^(-(k+2)/4)
    return s

# We implement the two bounds for the error term mathcal{E}.
error(n) = 15/n^3
error_shifted(n) = 16/n^3

# We implement the bound of the exponential term.
c_1 = -pi/6
c_2 = pi^2/36
c_3 = (625*sqrt(5/2)*pi)/(13122)
c_4 = -(625*sqrt(5/2)*pi^2)/(39366)
c_5 = (1953125*pi^2)/(344373768)

bound_exponential(n) = 1 + c_1*n^(-3/2) + c_2*n^(-3) + c_3*n^(-7/2) + c_4*n^(-5) + c_5*n^(-7)

# This code verifies (4.7) and gives the table in the appendix.
def show_table_appendix():
    # We expand the lower bound and collect terms in powers of n.
    print(f"-----\n Establishing (4.7) and showing the table given in the appendix.\n-----\n\n")

    lower_bound(n) = (mathcal_p_approx(n)-error(n))^2-bound_exponential(n)*((mathcal_p_shifted_approx(1,n)+error_shifted(n))*(mathcal_p_shifted_approx(-1,n)+error_shifted(n)))
    coeffs = lower_bound(n).coefficients()
    coeffs.reverse()

    # We list the values of c_k and give the lower bound stated involving the sum with the c_k.
    s = 0
    for coeff in coeffs:
            if coeff[0] < 0 and coeff[1] <= -5:
                s += abs(coeff[0])
            print(f"Power :{coeff[1]} Numerical approximation : {numerical_approx(coeff[0])} Value: {coeff[0]}\n\n")
    print(f"-----\nThe contribution of the remaining sum can be bounded by {numerical_approx(s)}/n^5.\n-----\n\n")




#|-----------------------------Code to check display (3.14) and check of log-concavity for finitely many remaining cases-----------------------------#




#-----
# First we will need to compute p_2(n) up to at least n = 31745.
#
# We thank Caner Nazoroglu for sharing with the author code (for a different software) to compute the coefficients of
# the mock theta function \chi(q) to a high order. We translated his code so it can be run by SageMath.
#-----

# We work with q-series over the integers
R.<q> = PowerSeriesRing(ZZ)

#-----
# Our first goal is to implement ((-q^(q_power);q^(q_power))_n)^(power) up to precision O(q^(npre))
# We follow an recursive approach.
#-----

# This decorator allows the function to memoize values it has already computed, allowing for a more efficient computation
# This function computes the factor (1+q^(q_power))^(power) to precision O(q^(npre))
@cached_function 
def one_plus_q_power(power,q_power,npre):
    s = 0
    for k in range(0, floor(npre/q_power)+1):
        s += binomial(power,k)*q^(q_power*k)
    return s
one_plus_q_power(-1,1,10)

# Recursively computes the q-Pochhammer symbol (-q^(q_power);q^(q_power))^(power) up to precision O(q^(npre))
@cached_function
def q_pochhammer(n,power,q_power,npre):
    if n == 0:
        return 1
    else:
        temp = 0
        # First we check if the next computation has already been done and memoized. If it is not SageMath throws an error.
        try:
            temp = q_pochhammer.cached(n-1,power,q_power,npre)*one_plus_q_power.cached(power,q_power*n,npre)
        # If the computation has not been memoized we compute it once.
        except:
            temp = q_pochhammer(n-1,power,q_power,npre)*one_plus_q_power(power,q_power*n,npre)
        # This is a formal trick to cut off the polynomial after a certain degree by converting into a power-series and back.
        temp += O(q^(npre+1)) 
        return temp.polynomial()

#-----
# Next we implement the mock theta function \chi(q) up to precision O(q^(npre)).
#-----

def coefficients_mock_theta(npre, verbose=True):
    s = 1
    for k in range(1,floor(sqrt(npre))+1):
        if k % 1 == 0 and verbose:
            print(f"Mock Theta Checkpoint: k={k}")
        q_power = q^(k^2)
        summand = q_power*q_pochhammer(k,-1,3,npre)
        summand += O(q^(npre+1))
        summand = summand.polynomial()
        summand = summand*q_pochhammer(k,1,1,npre)
        summand += O(q^(npre+1))
        summand = summand.polynomial()
        s += summand
    return s

#-----
# Next we implement the essentially modular factor in front of \chi(q) up to O(q^(npre)).
#-----

# We implement ((q^a;q^a)_{\infty})^(-1) for a positive integer a up to O(q^(npre)).
def partition_pochhammer(a,npre, verbose=True):
    s = 0
    for k in range(0,ceil(npre/a)+1):
        if k % 100 == 0 and verbose:
            print(f"Partition Pochhammmer a ={a} Checkpoint: k={k}")
        s += Partitions(k).cardinality()*q^(a*k)
    s += O(q^(npre+1))
    return s.polynomial()

# We implement the (q^6;q^6)_{\infty} up to O(q^(npre)).
def pochhammer_numerator(npre):
    s = 1
    # We use the pentagonal number theorem.
    range_of_summation = ceil(1/6*(sqrt(24*npre+1)+1))
    for k in range(1, range_of_summation + 1):
        s += (-1)^k*(q^(6*k*(3*k+1)/2)+q^(6*k*(3*k-1)/2))
    s += O(q^(npre+1))
    return s.polynomial()

# We multiply all the q-Pochhammer symbols to obtain the coefficients of the modular factor up to O(q^(npre)).
def coefficients_modular_factor(npre, verbose = True):
    factor1 = pochhammer_numerator(npre)
    factor2 = partition_pochhammer(2,npre, verbose)
    factor3 = partition_pochhammer(3,npre, verbose)
    s = factor1*factor2
    s += O(q^(npre+1))
    s = s.polynomial()
    print("Convolution 1 Done")
    s = s*factor3
    s += O(q^(npre+1))
    s = s.polynomial()
    print("Convolution 2 Done")
    return s

# We compute p_2(n) for all 1 <= n <= npre.
def compute_partitions_without_sequences(npre, verbose = True):
    print(f"-----\nComputing p_2(n) up to {npre}.\n-----\n\n")
    factor1 = coefficients_mock_theta(npre, verbose)
    factor2 = coefficients_modular_factor(npre, verbose)
    s = factor1*factor2
    s += O(q^(npre+1))
    s = s.polynomial()
    print(f"Done with the computation of p_2(n) up to {npre}.\n-----\n\n")
    return s

# We implement the asymptotic expansion for p_2(n).
def p_approx(n):
    s = 0
    for k in range(1,10):
        # The coefficients for the main term are already defined above.
        s += main_term_coeffs[k-1]*n^(-(k+2)/4)
    return exp((2*pi)/3*sqrt(n))*s


# We check the maximal error constant in the asymptotic formula to precision n^(-3) up for all 1 <= n <= npre.
def max_error_asymptotic_formula(npre, verbose = True):
    errors = []
    error(n) = n^(-3)*e^(2*pi/3*sqrt(n))
    for k in range(1,npre+1):
        if k % 100 == 0 and verbose:
            print(f"Checkpoint k = {k}")
        errors.append(numerical_approx(abs((p2[k]-p_approx(k))/error(k))))
    print(f"-----\nThe maximum value of (3.14) up to n = {npre} is {max(errors)}.\n-----\n\n")

# We check where log-concavity for p_2(n) fails for all 1 <= n <= npre.
def check_log_concavity(npre):
    fails = []
    for k in range(1, npre+1):
        if p2[k]^2-p2[k+1]*p2[k-1] < 0:
            fails.append(k)
    print(f"-----\nLog-conavity up to n = {npre} fails at the following list of integers:\n {fails}\n-----\n\n")

#------------------
#| Running Checks |
#------------------

# The code in this section gives mathematically equivalent output. Some of the displays may have been brought into a mathematically equivalent shape.

# First we verify the tables from the proof of Theorem 3.1.
# Note that the definite integral function will raise warnings. These can be ignored.
show_tables_theorem_3_1()

# Second we verify display (4.7) and provide the table given in the appendix.
# Note that the output will contain also the main term given in (4.7) and the stated upper bound on the sum involving the c_k.
# The numerical approximations may then be manually rounded to the desired precision as done in the article.
show_table_appendix()

# Finally, we proof display (3.14) and the finitely many cases of log-concavity.
# First we need a to compute p_2(n) for up to n = 32000.
# This code may take a few minutes to run. To see the progress in console, change the verbose flag to "True".
# This will print continous updates on how far the algorithms are.

p2 = compute_partitions_without_sequences(32000, verbose=False)

# We check all the 31745 cases in (3.14). This code prints the maximum value of the quotient which will be less than 15.
# This proves (3.14).
# This code may take a few minutes to run. To see the progress in console, change the verbose flag to "True".
max_error_asymptotic_formula(31745, verbose=False)

# Checks where log-conavity fails.
# Prints a list of all odd positive integers small than 482.
check_log_concavity(7767)
